Massive Star Formation in Overdense Regions of the Early Universe

Both the origin of, and the population demographics of, massive black holes (MBHs) remains an open question in modern day astrophysics. Here we introduce the BlackDemon suite of cosmological simulations using the Enzo code. The suite consists primarily of three, high resolution, distinct regions, each with a side length of 1 h$^{-1}$ Mpc. Two of the regions evolve within a larger overdense region while the other evolves within a more `normal' region. The simulation suite has spatial and mass resolution capable of resolving the formation of the first galaxies and MBHs within each region. We report here, as the first in a series of papers, the evolution of the simulation suite up to the point where star formation has commenced in each region and for 2 Myr after the onset of star formation. Within these environments the masses of the first objects to form have masses between approximately 100 M$_{\odot}$ and $10^4$ M$_{\odot}$. The larger mass objects form due to both major mergers, which trigger rapid mass inflow to the centre of the halo, and also through multiple minor mergers which allows the host halo to grow to close to the atomic cooling threshold. In both scenarios the initially very high accretion rates quickly grow the objects to close to $10^4$ M$_{\odot}$. However, accretion halts after less than 50,000 years due to gas starvation. The final fate of these objects in terms of fragmentation and subsequent fragment mergers cannot be deduced at our current resolution. In the case where fragmentation is mild such objects are likely to form super-massive stars before contracting to the main sequence evolving into massive population III stars and subsequently MBHs.

==> Fig13.py <==
import matplotlib
matplotlib.use('Agg')
import yt
import numpy as np
import sys
import glob
import math
import matplotlib.pyplot as plt
import statistics
from yt.units import G, kboltz, mh, clight, sigma_thompson
from yt.units.yt_array import YTQuantity, YTArray
from scipy.signal import savgol_filter


Clusters = ["ControlRegion", "Cluster2", "Cluster3"]
#Clusters = ["ControlRegion"]
BASE = "/home/regan/data2/BlackDemon/"
CUMULATIVE=False
AP_INDEX = 1
def find_nearest(array, value):
    array = np.asarray(array)
    idx = (np.abs(array - value)).argmin()
    return idx



IDDict = {}
TimeDict = {}
MassDict = {}
AccRadiusDict = {}
IDcount = 0
maxage = 0
accrate = []
offset = []
ID = 0
R = 50
MyColors = iter(['blue', 'red', 'orange', 'black', 'green'])
MyMarkers = iter(['o', '*', 'v', 'o', 's', 'v'])
POPIII_IMF_Mass = 300 #Msun



#Create projection plots of haloes and mark those that are star forming

for cluster in Clusters:
    plt.figure()
    fig2, ax2 = plt.subplots()
    fig1, ax1 = plt.subplots()
    fig3, ax3 = plt.subplots()
    plt.tight_layout()
    maxmass = -1
    maxage = 0
    NumAPs = 0
    final_masses = []
    base = BASE + cluster + "/GravPotential/"
    print("base = ", base)
    FILES = glob.glob(base + "RD****/*.hierarchy")
    FILES.sort()
    color = next(MyColors)
    MyLSs = iter(["solid", "dashed", "dotted"])
    print("FILES = ", FILES)
    for filename in FILES[-1::]:
        ds = yt.load(filename)
        dd = ds.all_data()
        flist = dir(ds.fields)
        ap = flist[AP_INDEX]
        if yt.is_root():
            print( "Opening file %s " % (ds.parameter_filename))
        try:
            NumAPs = len(dd[ap, "level"])
            if yt.is_root():
                print( "Number of %s active particles = %d" % (ap, NumAPs))
        except:
            if yt.is_root():
                print( "No active particles found")
            continue

        
        marker = next(MyMarkers)
        #find all the maxes
        for i in range(NumAPs):
            mass = dd["SmartStar", "particle_mass"][i]            
            age = ds.current_time - dd["SmartStar", "creation_time"][i]
            final_masses.append(dd["SmartStar", "particle_mass"][i].in_units("Msun"))
            if(mass > maxmass):
                maxmass = mass
                maxmass_index = i
            if(age > maxage):
                maxage = age.in_units("Myr")
                maxage_index = i

        print("Most Massive Star for is %d Msolar" % (dd["SmartStar", "particle_mass"][maxmass_index].to('msun')))
 
        print("final masses = ", final_masses)
        final_masses = np.asarray(final_masses)
        print("Most Massive Star has mass %d Msolar" % (dd["SmartStar", "particle_mass"][maxmass_index].to('msun')))
        print("Most Massive Star is %1.1f Myr" % (ds.current_time.to('Myr') - dd["SmartStar", "creation_time"][maxmass_index].to('Myr')))
        print("Max Age = %1.1f" % (maxage))
        print("Max Age Index= ", maxage_index)
        print("Num stars > 1000 msolar = %d" % (len(final_masses[final_masses > 1000.0])))
        print("Min mass star = %f" % (np.amin(final_masses)))
        #Calculate total gas mass within 20 (5 ) pc of most massive particle in Halo A (B)                              
        pos = dd["SmartStar", "particle_position"][maxage_index]
        #v, centre = ds.find_max("density")
        sp = ds.sphere(pos, (R, 'pc'))
        
        total_stellar = np.sum(sp["SmartStar", "particle_mass"])
        total_gas, total_dm = sp.quantities.total_mass()

        timeindex = int(dd["SmartStar", "TimeIndex"][maxmass_index].d)
        ages = dd["SmartStar", "AccretionRateTime"][maxmass_index][1:int(timeindex+1)].in_units("kyr") - (dd["SmartStar", "creation_time"][maxmass_index]).in_units("kyr")
        #print("SS ages = ", ages)
        timediff = ds.current_time - dd["SmartStar", "AccretionRateTime"][maxmass_index][int(timeindex)]
        print("Time Diff = ", timediff.in_units("kyr"))
        #Find an average/median star                                    
        median_star = np.median(final_masses)
        print("Median star = ", median_star)
        mi = find_nearest(final_masses, median_star)
        print("Median Star Mass = ", final_masses[mi])
        print("Median Star Age = ",  ds.current_time.to('kyr') - dd["SmartStar", "creation_time"][mi].in_units("kyr"))
        #Now we want to make a plot of the accretion rates of all particles against time

        for i in range(NumAPs):
            if(dd["SmartStar", "creation_time"][i] < 0.0):
                continue
            AccRateTimes = dd["SmartStar", "AccretionRateTime"][i]
            print("AccretionRateTime", len(AccRateTimes[AccRateTimes > 0]))
            CT = str(dd["SmartStar", "creation_time"][i].d)
            ParticleClass = dd["SmartStar", "ParticleClass"][i]
            if(ParticleClass == 0):
                ParticleClass = "PopIII"
                colour='blue'
            if(ParticleClass == 1):
                ParticleClass = "SMS"
                colour='red'
            if(ParticleClass == 2):
                ParticleClass = "SMS->PopIII->BH"
                colour='black'
            if(ParticleClass == 3):
                ParticleClass = "PopII"
                colour='orange'
            StellarAge = dd["SmartStar", "StellarAge"][i]
            StellarAge = ds.quan(StellarAge, "code_time")
            print("StellarAge = ", StellarAge.to("Myr"))
            pos = dd["SmartStar", "particle_position"][i]
            timeindex = dd["SmartStar", "TimeIndex"][i].d
            accrate = dd["SmartStar", "AccretionRate"][i][1:int(timeindex+1)].in_units("Msun/yr")
            ages = dd["SmartStar", "AccretionRateTime"][i][1:int(timeindex+1)].in_units("kyr") - dd["SmartStar", "creation_time"][i].in_units("kyr")
            deltaT = np.ediff1d(ages, to_begin=1)
            masses = accrate*deltaT
            print("Recent accretion history = ", accrate[-50::])
            stellar_ages_popIII = np.where((ages < StellarAge.to("kyr")) & (accrate < 9e-4))[0]
            stellar_ages_sms = np.where((ages < StellarAge.to("kyr")) & (accrate >= 9e-4))[0]
            ages_bh = np.where((ages > StellarAge.to("kyr")))[0]
            print("stellar_ages_popIII = ", stellar_ages_popIII)
            print("stellar_ages_sms = ", stellar_ages_sms)
            StarMass = dd["SmartStar", "particle_mass"][i]
            age = ds.current_time.to('kyr') - dd["SmartStar", "creation_time"][i].in_units("kyr")
            accrate[accrate < 0.0] = statistics.median(accrate)
            accrate[accrate == 0.0] = 1e-8
            myls = next(MyLSs)
            avg_accrate = np.mean(accrate)
            print("SS%d: Average accretion rate = %e" % (i, avg_accrate))
            masses = np.cumsum(masses)
            print("masses = ", masses)
            try:
                accrate = savgol_filter(accrate, 5, 1)
                masses =  savgol_filter(masses, 5, 1,mode='nearest')
            except:
                print("Could not interpolate")

            current_mass = masses[-1]
            print("accreted mass = ", current_mass)
            if(current_mass < POPIII_IMF_Mass):
                masses = (np.ones_like(masses)*dd["SmartStar", "particle_mass"][i]).to("Msun")

            
            #Distance to other SS?
            for j in range(i, NumAPs):
                posSS = dd["SmartStar", "particle_position"][j]
                print("pos = ", pos)
                print("posSS = ", posSS)
                dist = np.linalg.norm(pos - posSS)
                dist_code = ds.quan(dist, "code_length")
                print("dist from SS%d to SS%d is %1.1f kpc" %( i, j, dist_code.to('kpc')))
                
            #Most Median                             
            timeindex = dd["SmartStar", "TimeIndex"][mi].d
            median_accrate = dd["SmartStar", "AccretionRate"][mi][1:int(timeindex+1)].in_units("Msun/yr")
            median_ages = dd["SmartStar", "AccretionRateTime"][mi][1:int(timeindex+1)].in_units("kyr") - dd["SmartStar", "creation_time"][mi].in_units("kyr")
            median_deltaT = np.ediff1d(median_ages, to_begin=1)
            median_masses = median_accrate*median_deltaT*1000.0
            median_accrate[median_accrate < 0.0] = statistics.median(median_accrate)
            median_masses = np.cumsum(median_masses)

            if(i == 0 and cluster == "ControlRegion"):
                ax1.loglog(ages[0:9], accrate[0:9], lw=2.5, color='red')
                ax1.loglog(ages[8:292], accrate[8:292], lw=2.5, color='blue')
                ax1.loglog(ages[ages_bh], accrate[ages_bh], lw=2.5, color='k') #black hole
                ax1.text(50, 2e-10, "Black Hole, Mass = 6876 M$_{\odot}$", fontsize=12)
            if(i == 1 and cluster == "Cluster2"):   
                ax1.loglog(ages[0:6], accrate[0:6], lw=2.5, color='blue')
                ax1.loglog(ages[5:62], accrate[5:62], lw=2.5, color='red')
                ax1.loglog(ages[61:232], accrate[61:232], lw=2.5, color='blue')
                ax1.loglog(ages[ages_bh], accrate[ages_bh], lw=2.5, color='k') #black hole
                ax1.text(50, 1e-9, "Black Hole, Mass = 9590 M$_{\odot}$", fontsize=12)
            if(i == 0 and cluster == "Cluster2"):   
                ax1.loglog(ages[0:22], accrate[0:22], lw=2.5, color='blue')
                ax1.loglog(ages[21:210], accrate[21:210], lw=2.5, color='red')
                ax1.loglog(ages[209:758], accrate[209:758], lw=2.5, color='blue')
                ax1.loglog(ages[ages_bh], accrate[ages_bh], lw=2.5, color='k') #black hole
                ax1.text(50, 2e-10, "Black Hole, Mass = 5101 M$_{\odot}$", fontsize=12)
            if(i == 0 and cluster == "Cluster3"):
                ax1.loglog(ages[0:23], accrate[0:23], lw=2.5, color='red')
                ax1.loglog(ages[23:80], accrate[23:80], lw=2.5, color='blue')
                ax1.text(60, 2e-8, "PopIII Star, Mass = 8520 M$_{\odot}$", fontsize=12)
            if(i == 1 and cluster == "Cluster3"):
                accrate = (np.ones_like(ages))*5e-9
                ax1.loglog(ages, accrate, lw=2.5, color='blue')
                ax1.text(1.2, 7e-9, "PopIII Star, Mass = 134 M$_{\odot}$", fontsize=12)
            if(cluster == "ControlRegion"):
                ax2.loglog(ages, masses, lw=2.5, color='orange', ls=myls, label="%s, Mass = %d M$_{\odot}$" % (cluster, StarMass.to("Msun")))
            if(cluster == "Cluster2"):
                ax2.loglog(ages, masses, lw=2.5, color='red', ls=myls, label="%s, Mass = %d M$_{\odot}$" % (cluster, StarMass.to("Msun")))
            if(cluster == "Cluster3"):
                ax2.loglog(ages, masses, lw=2.5, color='black', ls=myls, label="%s, Mass = %d M$_{\odot}$" % (cluster, StarMass.to("Msun")))
            
            del accrate
            del ages

    if(cluster == "ControlRegion"):
        Figure = "Fig13a"
    if(cluster == "Cluster2"):
        Figure = "Fig13a"
    if(cluster == "Cluster3"):
        Figure = "Fig13a"
        
    #ax1.loglog(median_ages, median_accrate, lw=2.5, ls='dashed', color=color, label="Median Accretion Rate") 
    #ax2.loglog(median_ages, median_masses, lw=2.5, color=color, ls='dashed', label="Median Accretion Rate")
    n, bins, patches = ax3.hist(final_masses, bins=128, color=color, label="%s" % ("BlackDemon"), histtype='bar', ec='black', alpha=0.5)
    del final_masses
    #Accretion Rates                
    ax1.axhline(0.001, label = "Critical SMS Rate", ls='dashed', lw=2.0, color='green')
    ax1.set_xlim(1, 2000.0)
    ax1.set_ylim(1e-10, 1e1)
    ax1.set_xlabel("Age [kyr]", fontsize=14)
    ax1.set_ylabel("Accretion Rate [M$_{\odot}$/yr]", fontsize=14)
    ax1.tick_params(labelsize=14)
    ax1.legend(loc='upper right', fontsize=12)
    fig1.tight_layout()
    fig1.savefig("%s_%s_MassAccretionRate_MultipleHaloes.png" % (Figure, cluster))

    if(cluster == "ControlRegion"):
        Figure = "Fig13b"
    if(cluster == "Cluster2"):
        Figure = "Fig13b"
    if(cluster == "Cluster3"):
        Figure = "Fig13b"
        
    #Masses
    ax2.set_xlim(1, 2000.0)
    ax2.set_ylim(1e1, 2e4)                                         
    ax2.set_xlabel("Age [kyr]", fontsize=14)
    ax2.set_ylabel("Mass [M$_{\odot}$]", fontsize=14)
    ax2.tick_params(labelsize=14)
    ax2.legend(loc='lower right', fontsize=12)
    fig2.tight_layout()
    fig2.savefig("%s_%s_SSMasses.png" % (Figure, cluster))

